NEAT: A Framework for Automated Exploration of Floating Point Approximations

Much recent research is devoted to exploring tradeoffs between computational accuracy and energy efficiency at different levels of the system stack. Approximation at the floating point unit (FPU) allows saving energy by simply reducing the number of computed floating point bits in return for accuracy loss. Although, finding the most energy efficient approximation for various applications with minimal effort is the main challenge. To address this issue, we propose NEAT: a pin tool that helps users automatically explore the accuracy-energy tradeoff space induced by various floating point implementations. NEAT helps programmers explore the effects of simultaneously using multiple floating point implementations to achieve the lowest energy consumption for an accuracy constraint or vice versa. NEAT accepts one or more user-defined floating point implementations and programmable placement rules for where/when to apply them. NEAT then automatically replaces floating point operations with different implementations based on the user-specified rules during the runtime and explores the resulting tradeoff space to find the best use of approximate floating point implementations for the precision tuning throughout the program. We evaluate NEAT by enforcing combinations of 24/53 different floating point implementations with three sets of placement rules on a wide range of benchmarks. We find that heuristic precision tuning at the function level provides up to 22% and 48% energy savings at 1% and 10% accuracy loss comparing to applying a single implementation for the whole application. Also, NEAT is applicable to neural networks where it finds the optimal precision level for each layer considering an accuracy target for the model.

==> src/barPlot.py <==
import numpy as np
import matplotlib.pyplot as plt
import csv
import collections

def read_file(filename):
    x = []
    y = []
    with open(filename) as csv_file:
        csv_reader = csv.reader(csv_file, delimiter=',')
        for row in csv_reader:
            #print(row)
            if 'Accuracy' in row: #header
                x_ind = row.index('Accuracy')
                y_ind = row.index('fpMemoryBits')
            elif row[x_ind] != '1000':
                x.append(float(row[x_ind]))
                y.append(float(row[y_ind]))

    #points = [[x[i], y[i]] for i in range(len(x))]
    return x, y

def pareto_frontier(Xs, Ys, maxX=False, maxY=False):
    """Pareto frontier selection process"""
    sorted_list = sorted([[Xs[i], Ys[i]] for i in range(len(Xs))], reverse=maxY)
    pareto_front = [sorted_list[0]]
    for pair in sorted_list[1:]:
        if maxY:
            if pair[1] >= pareto_front[-1][1]:
                pareto_front.append(pair)
        else:
            if pair[1] <= pareto_front[-1][1]:
                pareto_front.append(pair)

    pf_X = [pair[0] for pair in pareto_front]
    pf_Y = [pair[1] for pair in pareto_front]
    #return pareto_front
    return pf_X, pf_Y


def convex_hull(x, y, pf_x, pf_y):
    """Computes the convex hull of a set of 2D points.

    Input: an iterable sequence of (x, y) pairs representing the points.
    Output: a list of vertices of the convex hull in counter-clockwise order,
      starting from the vertex with the lexicographically smallest coordinates.

    Implements Andrew's monotone chain algorithm. O(n log n) complexity.
    """

    points = [(x[i], y[i]) for i in range(len(x))]
    # Sort the points lexicographically (tuples are compared lexicographically).
    # Remove duplicates to detect the case we have just one unique point.
    points = sorted(set(points))

    # Boring case: no points or a single point, possibly repeated multiple times.
    if len(points) <= 1:
        return points

    # 2D cross product of OA and OB vectors, i.e. z-component of their 3D cross product.
    # Returns a positive value, if OAB makes a counter-clockwise turn,
    # negative for clockwise turn, and zero if the points are collinear.
    def cross(o, a, b):
        return (a[0] - o[0]) * (b[1] - o[1]) - (a[1] - o[1]) * (b[0] - o[0])

    # Build lower hull
    lower = []
    for p in points:
        while len(lower) >= 2 and cross(lower[-2], lower[-1], p) <= 0:
            lower.pop()
        lower.append(p)

    # Build upper hull
    # upper = []
    # for p in reversed(points):
    #     while len(upper) >= 2 and cross(upper[-2], upper[-1], p) <= 0:
    #         upper.pop()
    #     upper.append(p)

    # Concatenation of the lower and upper hulls gives the convex hull.
    # Last point of each list is omitted because it is repeated at the beginning of the other list.
    lch_X, lch_Y = [] , []
    for pair in lower[:-1]:
        if pair[0] in pf_x and pair[1] in pf_y:
            lch_X.append(pair[0])
            lch_Y.append(pair[1])

    #lch_X = [pair[0] if pair[0] in pf_x for pair in lower[:-1]]
    #lch_Y = [pair[1] if pair[0] in pf_y for pair in lower[:-1]]
    return lch_X, lch_Y


def get_default_config(app):
    """Reads the data for the default configuration
    default_config: Configuration with max Accuracy (zero error)
    Any objective should be normalized to this configuration.

    """
    x0, y0 = read_file(data_addr+app+'-currentFunc-default.csv')

    return x0,y0

def normalized_data(z, z0, XorY):
    """ Normalize a vector of data to a baseline
    """
    #If not NSGA
    if XorY:
        z_div_by_def = z
    else:
        z_div_by_def = [a/float(z0[0]) for a in z]

    #If NSGA
    if  XorY:
        z_div_by_def = z0 + z
    else:
        z_div_by_def = [a/float(z0[0]) for a in z]
        z_div_by_def = [1.0] + z_div_by_def

    if XorY:
        z_normalized = [(a-min(z_div_by_def)) / (max(z_div_by_def)-min(z_div_by_def))*100.0 for a in z_div_by_def]
    else:
        z_normalized = [a*100 for a in z_div_by_def]

    return z_normalized

def intersection_with_threshold(x, y, threshold):
    temp_diff = float('inf')
    for idx in range(1, len(x)):
        if (x[idx]-threshold )> 0:
            break

    assert (idx<len(x)), "Did not find two closest points on the curve for this threshold "

    l_idx = idx - 1
    r_idx = idx

    slope = (y[l_idx] - y[r_idx]) / (x[l_idx] - x[r_idx])
    intersect = (threshold-x[l_idx]) *slope + y[l_idx]

    assert (intersect>0), " The intersection can not be a negative number  "+str(threshold)

    return intersect

def generate_bar_plot_data(app, ch1_x_norm, ch1_y_norm, ch2_x_norm, ch2_y_norm):
    data = collections.OrderedDict()
    for threshold in ["1", "5", "10"]:
        data["wp-"+threshold] = intersection_with_threshold(ch2_x_norm, ch2_y_norm, float(threshold))

    for threshold in ["1", "5", "10"]:
        data["cip-"+threshold] = intersection_with_threshold(ch1_x_norm, ch1_y_norm, float(threshold))


    #print(sorted(data.keys()))
    print(app, end = "\t")
    for key in data:
        print(100-data[key], end = "\t")
    print("")
    #print(data)
    return data

def generate_bar_plot(app, show_plot, config_output):
    #Read the default configuration
    x0, y0 = get_default_config(app)

    # Reading the data
    x1, y1 = read_file(data_addr+app+'-currentFunc-nsga.csv')
    pf1_x, pf1_y = pareto_frontier(x1,y1)
    ch1_x, ch1_y = convex_hull(x1, y1, pf1_x, pf1_y)

    x2, y2 = read_file(data_addr+app+'-singleFP.csv')
    pf2_x, pf2_y = pareto_frontier(x2,y2)
    ch2_x, ch2_y = convex_hull(x2, y2, pf2_x, pf2_y)


    #Expanding the data
    # 1. Add left most point (default config) to NSGA
    ch1_x = x0 + ch1_x
    ch1_y = y0 + ch1_y

    print(ch1_x)
    print(ch2_x)


    # 2. Make sure both have the same range
    if ch1_x[-1] == max(ch1_x + ch2_x):
        ch2_x += [ch1_x[-1]]
        ch2_y += [ch2_y[-1]]
    elif ch2_x[-1] == max(ch1_x + ch2_x):
        ch1_x += [ch2_x[-1]]
        ch1_y += [ch1_y[-1]]
    else:
        assert False, "The lower convex hull computation is wrong"

    #Normalization
    ch1_x_norm, ch1_y_norm = normalized_data(ch1_x, x0, True), normalized_data(ch1_y, y0, False)
    ch2_x_norm, ch2_y_norm = normalized_data(ch2_x, x0, True), normalized_data(ch2_y, y0, False)

    assert (len(ch1_x_norm)==len(ch1_y_norm)), "Length of normalized convex hull coords are not the same"

    assert (len(ch2_x_norm)==len(ch2_y_norm)), "Length of normalized convex hull coords are not the same"

    # plt.scatter(x1, y1, color='red')
    # plt.scatter(x2, y2, color='blue', marker='o', s=40)


    # plt.plot(ch2_x, ch2_y, color='blue', marker='o', markersize=10, label='WP')
    # plt.plot(ch1_x, ch1_y, color='red', marker='o', markersize=10, label='PF-CIP')

    plt.plot(ch2_x_norm, ch2_y_norm, color='blue', marker='o', markersize=10, label='WP')
    plt.plot(ch1_x_norm, ch1_y_norm, color='red', marker='o', markersize=10, label='PF-CIP')


    plt.title(app)
    plt.legend(loc='upper right')
    plt.xlim(-1, 20)
    # plt.ylim(0, 100)

    if show_plot:
        plt.show()
    else:
        plt.savefig("fpMemoryBits-"+app+'-tradeoff.png')

    plt.close()

    bar_plot_data [app] = generate_bar_plot_data(app, ch1_x_norm, ch1_y_norm, ch2_x_norm, ch2_y_norm)

    if config_output:
        write_file(app, 'currentFunc-nsga', ch1_x, ch1_y)
        write_file(app, 'singleFP', ch2_x, ch2_y)

def write_file(app, version, x, y):
#Exports the configurations on the lower convex hull
    inp_filename = data_addr+app+'-'+version+'.csv'
    outp_filename = data_addr+'configs-'+app+'-'+version+'.txt'

    lines = []

    with open(inp_filename) as csv_file:
        csv_reader = csv.reader(csv_file, delimiter=',')
        for row in csv_reader:
            if 'Accuracy' in row: #header
                x_ind = row.index('Accuracy')
                y_ind = row.index('fpMemoryBits')
            elif row[x_ind] != '1000':
                for i in range(len(x)):
                    if float(row[x_ind])==x[i] and float(row[y_ind])==y[i]:
                        #print(row)
                        line = ""
                        for e in range(x_ind):
                            line+=str(row[e])+"\t"
                        #if line not in lines:
                        lines.append(line)

    #assert len(x)-len(lines)<2, "Lower Convex Hull length and number of conigurations exported do not match"

    f = open(outp_filename, 'w')
    for l in lines:
        f.write(l+"\n")
    f.close()


#__---------------____---------------____---------------____---------------__

#apps = ["Blackscholes", "Bodytrack", "Fluidanimate", "Ferret", "Heartwall", "Kmeans", "Particlefilter", "Radar"]
apps = ["Blackscholes"]
show_plot = True
config_output = False

bar_plot_data = dict()

data_addr = "data/ParetoOpt_curves/"

for app in apps:
    generate_bar_plot(app, show_plot, config_output)


#plot_bar_plot()


==> src/data/DualPrecision_Opt/barPlot.py <==
import numpy as np
import matplotlib.pyplot as plt
import csv
import collections

def read_file(filename):
    x = []
    y = []
    with open(filename) as csv_file:
        csv_reader = csv.reader(csv_file, delimiter=',')
        for row in csv_reader:
            #print(row)
            if 'Accuracy' in row: #header
                x_ind = row.index('Accuracy')
                y_ind = row.index('fpEnergy')
            elif row[x_ind] != '1000':
                x.append(float(row[x_ind]))
                y.append(float(row[y_ind]))

    #points = [[x[i], y[i]] for i in range(len(x))]
    return x, y

def pareto_frontier(Xs, Ys, maxX=False, maxY=False):
    """Pareto frontier selection process"""
    sorted_list = sorted([[Xs[i], Ys[i]] for i in range(len(Xs))], reverse=maxY)
    pareto_front = [sorted_list[0]]
    for pair in sorted_list[1:]:
        if maxY:
            if pair[1] >= pareto_front[-1][1]:
                pareto_front.append(pair)
        else:
            if pair[1] <= pareto_front[-1][1]:
                pareto_front.append(pair)

    pf_X = [pair[0] for pair in pareto_front]
    pf_Y = [pair[1] for pair in pareto_front]
    #return pareto_front
    return pf_X, pf_Y


def convex_hull(x, y, pf_x, pf_y):
    """Computes the convex hull of a set of 2D points.

    Input: an iterable sequence of (x, y) pairs representing the points.
    Output: a list of vertices of the convex hull in counter-clockwise order,
      starting from the vertex with the lexicographically smallest coordinates.

    Implements Andrew's monotone chain algorithm. O(n log n) complexity.
    """

    points = [(x[i], y[i]) for i in range(len(x))]
    # Sort the points lexicographically (tuples are compared lexicographically).
    # Remove duplicates to detect the case we have just one unique point.
    points = sorted(set(points))

    # Boring case: no points or a single point, possibly repeated multiple times.
    if len(points) <= 1:
        return points

    # 2D cross product of OA and OB vectors, i.e. z-component of their 3D cross product.
    # Returns a positive value, if OAB makes a counter-clockwise turn,
    # negative for clockwise turn, and zero if the points are collinear.
    def cross(o, a, b):
        return (a[0] - o[0]) * (b[1] - o[1]) - (a[1] - o[1]) * (b[0] - o[0])

    # Build lower hull
    lower = []
    for p in points:
        while len(lower) >= 2 and cross(lower[-2], lower[-1], p) <= 0:
            lower.pop()
        lower.append(p)

    # Build upper hull
    # upper = []
    # for p in reversed(points):
    #     while len(upper) >= 2 and cross(upper[-2], upper[-1], p) <= 0:
    #         upper.pop()
    #     upper.append(p)

    # Concatenation of the lower and upper hulls gives the convex hull.
    # Last point of each list is omitted because it is repeated at the beginning of the other list.
    lch_X, lch_Y = [] , []
    for pair in lower[:-1]:
        if pair[0] in pf_x and pair[1] in pf_y:
            lch_X.append(pair[0])
            lch_Y.append(pair[1])

    #lch_X = [pair[0] if pair[0] in pf_x for pair in lower[:-1]]
    #lch_Y = [pair[1] if pair[0] in pf_y for pair in lower[:-1]]
    return lch_X, lch_Y


def get_default_config(app):
    """Reads the data for the default configuration
    default_config: Configuration with max Accuracy (zero error)
    Any objective should be normalized to this configuration.

    """
    x0, y0 = read_file(data_addr+app+'-default.csv')

    return x0,y0

def normalized_data(z, z0, XorY):
    """ Normalize a vector of data to a baseline
    """
    #If not NSGA
    if XorY:
        z_div_by_def = z
    else:
        z_div_by_def = [a/float(z0[0]) for a in z]

    #If NSGA
    if  XorY:
        z_div_by_def = z0 + z
    else:
        z_div_by_def = [a/float(z0[0]) for a in z]
        z_div_by_def = [1.0] + z_div_by_def

    if XorY:
        z_normalized = [(a-min(z_div_by_def)) / (max(z_div_by_def)-min(z_div_by_def))*100.0 for a in z_div_by_def]
    else:
        z_normalized = [a*100 for a in z_div_by_def]

    return z_normalized

def intersection_with_threshold(x, y, threshold):
    temp_diff = float('inf')
    for idx in range(1, len(x)):
        if (x[idx]-threshold )> 0:
            break

    assert (idx<len(x)), "Did not find two closest points on the curve for this threshold "

    l_idx = idx - 1
    r_idx = idx

    slope = (y[l_idx] - y[r_idx]) / (x[l_idx] - x[r_idx])
    intersect = (threshold-x[l_idx]) *slope + y[l_idx]

    assert (intersect>0), " The intersection can not be a negative number  "+str(threshold)

    return intersect

def generate_bar_plot_data(app, ch1_x_norm, ch1_y_norm, ch2_x_norm, ch2_y_norm):
    data = collections.OrderedDict()
    for threshold in ["1", "5", "10"]:
        data["wp-"+threshold] = intersection_with_threshold(ch2_x_norm, ch2_y_norm, float(threshold))

    for threshold in ["1", "5", "10"]:
        data["cip-"+threshold] = intersection_with_threshold(ch1_x_norm, ch1_y_norm, float(threshold))


    #print(sorted(data.keys()))
    print(app, end = "\t")
    for key in data:
        print(100-data[key], end = "\t")
    print("")
    #print(data)
    return data

def generate_bar_plot(app, show_plot, config_output):
    #Read the default configuration
    x0_d, y0_d = get_default_config(app+"-double")
    x0_s, y0_s = get_default_config(app+"-single")


    # Reading the data
    x1, y1 = read_file(data_addr+app+'-double.csv')
    pf1_x, pf1_y = pareto_frontier(x1,y1)
    ch1_x, ch1_y = convex_hull(x1, y1, pf1_x, pf1_y)

    x2, y2 = read_file(data_addr+app+'-single.csv')
    pf2_x, pf2_y = pareto_frontier(x2,y2)
    ch2_x, ch2_y = convex_hull(x2, y2, pf2_x, pf2_y)


    #Expanding the data
    # 1. Add left most point (default config) to NSGA
    ch1_x = x0_d + ch1_x
    ch1_y = y0_d + ch1_y

    ch2_x = x0_s + ch2_x
    ch2_y = y0_s + ch2_y

    print(ch1_x)
    print(ch2_x)


    # 2. Make sure both have the same range
    if ch1_x[-1] == max(ch1_x + ch2_x):
        ch2_x += [ch1_x[-1]]
        ch2_y += [ch2_y[-1]]
    elif ch2_x[-1] == max(ch1_x + ch2_x):
        ch1_x += [ch2_x[-1]]
        ch1_y += [ch1_y[-1]]
    else:
        assert False, "The lower convex hull computation is wrong"

    #Normalization
    ch1_x_norm, ch1_y_norm = normalized_data(ch1_x, x0_d, True), normalized_data(ch1_y, y0_d, False)
    ch2_x_norm, ch2_y_norm = normalized_data(ch2_x, x0_s, True), normalized_data(ch2_y, y0_s, False)

    assert (len(ch1_x_norm)==len(ch1_y_norm)), "Length of normalized convex hull coords are not the same"

    assert (len(ch2_x_norm)==len(ch2_y_norm)), "Length of normalized convex hull coords are not the same"

    #plt.scatter(x1, y1, color='red')
    #plt.scatter(x2, y2, color='blue', marker='o', s=40)

    print(ch1_x_norm)
    print(ch2_x_norm)

    # plt.plot(ch2_x, ch2_y, color='blue', marker='o', markersize=10, label='WP')
    # plt.plot(ch1_x, ch1_y, color='red', marker='o', markersize=10, label='PF-CIP')

    plt.plot(ch2_x_norm, ch2_y_norm, color='blue', marker='o', markersize=10, label='Single')
    plt.plot(ch1_x_norm, ch1_y_norm, color='red', marker='o', markersize=10, label='Double')


    plt.title(app)
    plt.legend(loc='upper right')
    plt.xlim(-1, 100)
    # plt.ylim(0, 100)

    if show_plot:
        plt.show()
    else:
        plt.savefig("fpMemoryBits-"+app+'-tradeoff.png')

    plt.close()

    bar_plot_data [app] = generate_bar_plot_data(app, ch1_x_norm, ch1_y_norm, ch2_x_norm, ch2_y_norm)

    if config_output:
        write_file(app, 'currentFunc-nsga', ch1_x, ch1_y)
        write_file(app, 'singleFP', ch2_x, ch2_y)

def write_file(app, version, x, y):
#Exports the configurations on the lower convex hull
    inp_filename = data_addr+app+'-'+version+'.csv'
    outp_filename = data_addr+'configs-'+app+'-'+version+'.txt'

    lines = []

    with open(inp_filename) as csv_file:
        csv_reader = csv.reader(csv_file, delimiter=',')
        for row in csv_reader:
            if 'Accuracy' in row: #header
                x_ind = row.index('Accuracy')
                y_ind = row.index('fpEnergy')
            elif row[x_ind] != '1000':
                for i in range(len(x)):
                    if float(row[x_ind])==x[i] and float(row[y_ind])==y[i]:
                        #print(row)
                        line = ""
                        for e in range(x_ind):
                            line+=str(row[e])+"\t"
                        #if line not in lines:
                        lines.append(line)

    #assert len(x)-len(lines)<2, "Lower Convex Hull length and number of conigurations exported do not match"

    f = open(outp_filename, 'w')
    for l in lines:
        f.write(l+"\n")
    f.close()


#__---------------____---------------____---------------____---------------__

#apps = ["Blackscholes", "Bodytrack", "Fluidanimate", "Ferret", "Heartwall", "Kmeans", "Particlefilter", "Radar"]
apps = ["Canneal"]
show_plot = True
config_output = False

bar_plot_data = dict()

data_addr = ""

for app in apps:
    generate_bar_plot(app, show_plot, config_output)


#plot_bar_plot()


==> src/data/flopsBreakdown.py <==
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import numpy as np

def main(fname):
    with open(fname) as f:
        lines = f.readlines()
    xs = []
    ay_f1 = []
    af1_std = []
    adelay_std = []
    # ay_f1_max = []
    # ay_f1_min = []
    ay_delay = []
    # ay_delay_max = []
    # ay_delay_min = []
    dy_f1 = []
    df1_std = []
    # dy_f1_max = []
    # dy_f1_min = []
    dy_delay = []
    ddelay_std = []
    # dy_delay_max = []
    # dy_delay_min = []

    xs = ["BL", "BD", "CA", "FA"]

    sp = []
    dp = []
    # for line in lines:
    #     s = line.split(" ")
    #     xs.append(int(s[0]))
    #     ay_f1.append(float(s[1]))
    #     dy_f1.append(float(s[3]))
    #     ay_delay.append(float(s[2]))
    #     dy_delay.append(float(s[4]))
    #
    #     af1_std.append(float(s[5]))
    #     df1_std.append(float(s[6]))
    #     adelay_std.append(float(s[7]))
    #     ddelay_std.append(float(s[8]))

        # ay_f1_min.append(float(s[5]))
        # dy_f1_min.append(float(s[6]))
        # ay_f1_max.append(float(s[7]))
        # dy_f1_max.append(float(s[8]))
        # ay_delay_min.append(float(s[9]))
        # dy_delay_min.append(float(s[10]))
        # ay_delay_max.append(float(s[11]))
        # dy_delay_max.append(float(s[12]))

    pf = PdfPages(f"variance_f1.pdf")
    fig = plt.figure(figsize=(2.9, 2.5))
    ax = fig.add_subplot(1, 1, 1)
    # plt.rc('font')
    # plt.rc('xtick', labelsize='small')
    # plt.rc('ytick', labelsize='small')
    # plt.rc('text', usetex=True)


    plt.bar(range(len(xs)), dy_f1, align="edge", width=0.45, tick_label=[str(e) for e in np.array(xs) / 100], capsize=3, label="DDS")
    plt.bar(np.array(range(len(xs))) - 0.45, ay_f1, align="edge", width=0.45, capsize=3, label="AWStream")

    # plt.legend(fontsize="xx-small")
    plt.ylabel("F1 Score")
    plt.ylim(0.7, 0.8)
    plt.xlabel("Co-efficient of Variation" + r" $(\mu = {})$".format(900))
    plt.legend()
    plt.tight_layout()
    pf.savefig()
    plt.clf()
    plt.cla()
    pf.close()




if __name__ == "__main__":
    main("./variance_results_average")
    # main("./variance_results_median")


==> src/data/functionCallStack/barPlot.py <==
import numpy as np
import matplotlib.pyplot as plt
import csv
import collections

def read_file(filename):
    x = []
    y = []
    with open(filename) as csv_file:
        csv_reader = csv.reader(csv_file, delimiter=',')
        for row in csv_reader:
            #print(row)
            if 'Accuracy' in row: #header
                x_ind = row.index('Accuracy')
                y_ind = row.index('fpEnergy')
            elif row[x_ind] != '1000':
                x.append(float(row[x_ind]))
                y.append(float(row[y_ind]))

    #points = [[x[i], y[i]] for i in range(len(x))]
    return x, y

def pareto_frontier(Xs, Ys, maxX=False, maxY=False):
    """Pareto frontier selection process"""
    sorted_list = sorted([[Xs[i], Ys[i], i] for i in range(len(Xs))], reverse=maxY)
    pareto_front = [sorted_list[0]]
    for pair in sorted_list[1:]:
        if maxY:
            if pair[1] >= pareto_front[-1][1]:
                pareto_front.append(pair)
        else:
            if pair[1] <= pareto_front[-1][1]:
                pareto_front.append(pair)

    pf_X = [pair[0] for pair in pareto_front]
    pf_Y = [pair[1] for pair in pareto_front]
    pf_indices = [pair[2] for pair in pareto_front]
    #return pareto_front
    return pf_X, pf_Y, pf_indices


def convex_hull(x, y, pf_x, pf_y, pf_indices):
    """Computes the convex hull of a set of 2D points.

    Input: an iterable sequence of (x, y) pairs representing the points.
    Output: a list of vertices of the convex hull in counter-clockwise order,
      starting from the vertex with the lexicographically smallest coordinates.

    Implements Andrew's monotone chain algorithm. O(n log n) complexity.
    """

    points = [(x[i], y[i]) for i in range(len(x))]
    # Sort the points lexicographically (tuples are compared lexicographically).
    # Remove duFCScates to detect the case we have just one unique point.
    points = sorted(set(points))

    # Boring case: no points or a single point, possibly repeated multiple times.
    if len(points) <= 1:
        return points

    # 2D cross product of OA and OB vectors, i.e. z-component of their 3D cross product.
    # Returns a positive value, if OAB makes a counter-clockwise turn,
    # negative for clockwise turn, and zero if the points are collinear.
    def cross(o, a, b):
        return (a[0] - o[0]) * (b[1] - o[1]) - (a[1] - o[1]) * (b[0] - o[0])

    # Build lower hull
    lower = []
    for p in points:
        while len(lower) >= 2 and cross(lower[-2], lower[-1], p) <= 0:
            lower.pop()
        lower.append(p)

    # Build upper hull
    # upper = []
    # for p in reversed(points):
    #     while len(upper) >= 2 and cross(upper[-2], upper[-1], p) <= 0:
    #         upper.pop()
    #     upper.append(p)

    # Concatenation of the lower and upper hulls gives the convex hull.
    # Last point of each list is omitted because it is repeated at the beginning of the other list.
    lch_X, lch_Y, configs = [] , [], []
    for pair in lower[:-1]:
        if pair[0] in pf_x and pair[1] in pf_y:
            lch_X.append(pair[0])
            lch_Y.append(pair[1])
            #print(str(pf_x.index(pair[0]))+" :: "+str(pf_y.index(pair[1])))
            configs.append(pf_indices[pf_x.index(pair[0])])
    #lch_X = [pair[0] if pair[0] in pf_x for pair in lower[:-1]]
    #lch_Y = [pair[1] if pair[0] in pf_y for pair in lower[:-1]]
    return lch_X, lch_Y, configs


def get_default_config(app):
    """Reads the data for the default configuration
    default_config: Configuration with max Accuracy (zero error)
    Any objective should be normalized to this configuration.

    """
    x0, y0 = read_file(data_addr+app+'-default.csv')

    return x0,y0

def normalized_data(z, z0, XorY):
    """ Normalize a vector of data to a baseline
    """
    #If not NSGA
    if XorY:
        z_div_by_def = z
    else:
        z_div_by_def = [a/float(z0[0]) for a in z]

    #If NSGA
    if  XorY:
        z_div_by_def = z0 + z
    else:
        z_div_by_def = [a/float(z0[0]) for a in z]
        z_div_by_def = [1.0] + z_div_by_def

    if XorY:
        z_normalized = [(a-min(z_div_by_def)) / (max(z_div_by_def)-min(z_div_by_def))*100.0 for a in z_div_by_def]
    else:
        z_normalized = [a*100 for a in z_div_by_def]

    return z_normalized

def intersection_with_threshold(x, y, threshold):
    temp_diff = float('inf')
    for idx in range(1, len(x)):
        if (x[idx]-threshold )> 0:
            break

    assert (idx<len(x)), "Did not find two closest points on the curve for this threshold "

    l_idx = idx - 1
    r_idx = idx

    slope = (y[l_idx] - y[r_idx]) / (x[l_idx] - x[r_idx])
    intersect = (threshold-x[l_idx]) *slope + y[l_idx]

    assert (intersect>0), " The intersection can not be a negative number  "+str(threshold)

    return intersect

def generate_bar_plot_data(app, ch1_x_norm, ch1_y_norm, ch2_x_norm, ch2_y_norm):
    data = collections.OrderedDict()
    for threshold in ["0.001", "1", "10"]:
        data["wp-"+threshold] = intersection_with_threshold(ch2_x_norm, ch2_y_norm, float(threshold))

    for threshold in ["0.01", "1", "10"]:
        data["cip-"+threshold] = intersection_with_threshold(ch1_x_norm, ch1_y_norm, float(threshold))


    #print(sorted(data.keys()))
    print(app, end = "\t")
    for key in data:
        print(100-data[key], end = "\t")
    print("")
    #print(data)
    return data

def generate_bar_plot(app, show_plot, config_output):
    #Read the default configuration
    x0_d, y0_d = get_default_config(app+"-FCS")
    x0_s, y0_s = get_default_config(app+"-CIP")

    # print("FCS " +str(x0_d) + ", "+str(y0_d))
    # print("CIP " +str(x0_s) + ", "+str(y0_s))
    # Reading the data
    x1, y1 = read_file(data_addr+app+'-FCS.csv')
    pf1_x, pf1_y, pf1_ind = pareto_frontier(x1,y1)
    ch1_x, ch1_y, ch1_configs = convex_hull(x1, y1, pf1_x, pf1_y, pf1_ind)

    x2, y2 = read_file(data_addr+app+'-CIP.csv')
    pf2_x, pf2_y, pf2_ind = pareto_frontier(x2,y2)
    ch2_x, ch2_y, ch2_configs = convex_hull(x2, y2, pf2_x, pf2_y, pf2_ind)

    # print(len(ch1_configs))
    # print(len(ch2_configs))


    #Expanding the data
    # 1. Add left most point (default config) to NSGA
    ch1_x = x0_d + ch1_x
    ch1_y = y0_d + ch1_y

    ch2_x = x0_s + ch2_x
    ch2_y = y0_s + ch2_y


    # 2. Make sure both have the same range
    if ch1_x[-1] == max(ch1_x + ch2_x):
        ch2_x += [ch1_x[-1]]
        ch2_y += [ch2_y[-1]]
    elif ch2_x[-1] == max(ch1_x + ch2_x):
        ch1_x += [ch2_x[-1]]
        ch1_y += [ch1_y[-1]]
    else:
        assert False, "The lower convex hull computation is wrong"

    #Normalization
    ch1_x_norm, ch1_y_norm = normalized_data(ch1_x, x0_d, True), normalized_data(ch1_y, y0_d, False)
    ch2_x_norm, ch2_y_norm = normalized_data(ch2_x, x0_s, True), normalized_data(ch2_y, y0_s, False)

    assert (len(ch1_x_norm)==len(ch1_y_norm)), "Length of normalized convex hull coords are not the same"

    assert (len(ch2_x_norm)==len(ch2_y_norm)), "Length of normalized convex hull coords are not the same"

    # plt.scatter(x1, y1, color='red')
    # plt.scatter(x2, y2, color='blue', marker='o', s=40)

    # print(ch1_x_norm)
    # print(ch2_x_norm)

    # plt.plot(ch2_x, ch2_y, color='blue', marker='o', markersize=10, label='WP')
    # plt.plot(ch1_x, ch1_y, color='red', marker='o', markersize=10, label='PF-CIP')

    plt.plot(ch2_x_norm, ch2_y_norm, color='blue', marker='o', markersize=10, label='CIP')
    plt.plot(ch1_x_norm, ch1_y_norm, color='red', marker='o', markersize=10, label='FCS')


    plt.title(app)
    plt.legend(loc='upper right')
    plt.xlim(-1, 20)
    # plt.ylim(0, 100)

    if show_plot:
        plt.show()
    else:
        plt.savefig("fpMemoryBits-"+app+'-tradeoff.png')

    plt.close()

    bar_plot_data [app] = generate_bar_plot_data(app, ch1_x_norm, ch1_y_norm, ch2_x_norm, ch2_y_norm)

    if config_output:
        write_file(app, 'FCS', ch1_configs)
        write_file(app, 'CIP', ch2_configs)

def write_file(app, version, configs):
#Exports the configurations on the lower convex hull
    inp_filename = data_addr+app+'-'+version+'.csv'
    outp_filename = data_addr+'configs-'+app+'-'+version+'.txt'

    print("Len of lower convex hull of  "+version+ str(len(configs)))

    lines = []

    with open(inp_filename) as csv_file:
        csv_reader = csv.reader(csv_file, delimiter=',')
        for lineCounter, row in enumerate(csv_reader):
            if 'Accuracy' in row: #header
                x_ind = row.index('Accuracy')
                y_ind = row.index('fpEnergy')
            elif row[x_ind] != '1000':
                if lineCounter in configs:
                        #print(lineCounter)
                        line = ""
                        for e in range(y_ind+1):
                            line+=str(row[e])+"\t"
                        if line not in lines:
                            lines.append(line)

    #assert len(x)-len(lines)<2, "Lower Convex Hull length and number of conigurations exported do not match"

    f = open(outp_filename, 'w')
    for l in lines:
        f.write(l+"\n")
    f.close()


#__---------------____---------------____---------------____---------------__

#apps = ["Blackscholes", "Bodytrack", "Fluidanimate", "Ferret", "Heartwall", "Kmeans", "Particlefilter", "Radar"]
apps = ["Radar"]
show_plot = True
config_output = True

bar_plot_data = dict()

data_addr = ""

for app in apps:
    generate_bar_plot(app, show_plot, config_output)


#plot_bar_plot()


==> src/data/tinyDNN/barPlot.py <==
import numpy as np
import matplotlib.pyplot as plt
import csv
import collections

def read_file(filename):
    x = []
    y = []
    with open(filename) as csv_file:
        csv_reader = csv.reader(csv_file, delimiter=',')
        for row in csv_reader:
            #print(row)
            if 'Accuracy' in row: #header
                x_ind = row.index('Accuracy')
                y_ind = row.index('fpEnergy')
            elif row[x_ind] != '1000':
                x.append(float(row[x_ind]))
                y.append(float(row[y_ind]))

    #points = [[x[i], y[i]] for i in range(len(x))]
    return x, y

def pareto_frontier(Xs, Ys, maxX=False, maxY=False):
    """Pareto frontier selection process"""
    sorted_list = sorted([[Xs[i], Ys[i], i] for i in range(len(Xs))], reverse=maxY)
    pareto_front = [sorted_list[0]]
    for pair in sorted_list[1:]:
        if maxY:
            if pair[1] >= pareto_front[-1][1]:
                pareto_front.append(pair)
        else:
            if pair[1] <= pareto_front[-1][1]:
                pareto_front.append(pair)

    pf_X = [pair[0] for pair in pareto_front]
    pf_Y = [pair[1] for pair in pareto_front]
    pf_indices = [pair[2] for pair in pareto_front]
    #return pareto_front
    return pf_X, pf_Y, pf_indices


def convex_hull(x, y, pf_x, pf_y, pf_indices):
    """Computes the convex hull of a set of 2D points.

    Input: an iterable sequence of (x, y) pairs representing the points.
    Output: a list of vertices of the convex hull in counter-clockwise order,
      starting from the vertex with the lexicographically smallest coordinates.

    Implements Andrew's monotone chain algorithm. O(n log n) complexity.
    """

    points = [(x[i], y[i]) for i in range(len(x))]
    # Sort the points lexicographically (tuples are compared lexicographically).
    # Remove duplicates to detect the case we have just one unique point.
    points = sorted(set(points))

    # Boring case: no points or a single point, possibly repeated multiple times.
    if len(points) <= 1:
        return points

    # 2D cross product of OA and OB vectors, i.e. z-component of their 3D cross product.
    # Returns a positive value, if OAB makes a counter-clockwise turn,
    # negative for clockwise turn, and zero if the points are collinear.
    def cross(o, a, b):
        return (a[0] - o[0]) * (b[1] - o[1]) - (a[1] - o[1]) * (b[0] - o[0])

    # Build lower hull
    lower = []
    for p in points:
        while len(lower) >= 2 and cross(lower[-2], lower[-1], p) <= 0:
            lower.pop()
        lower.append(p)

    # Build upper hull
    # upper = []
    # for p in reversed(points):
    #     while len(upper) >= 2 and cross(upper[-2], upper[-1], p) <= 0:
    #         upper.pop()
    #     upper.append(p)

    # Concatenation of the lower and upper hulls gives the convex hull.
    # Last point of each list is omitted because it is repeated at the beginning of the other list.
    lch_X, lch_Y, configs = [] , [], []
    for pair in lower[:-1]:
        if pair[0] in pf_x and pair[1] in pf_y:
            lch_X.append(pair[0])
            lch_Y.append(pair[1])
            #print(str(pf_x.index(pair[0]))+" :: "+str(pf_y.index(pair[1])))
            configs.append(pf_indices[pf_x.index(pair[0])])
    #lch_X = [pair[0] if pair[0] in pf_x for pair in lower[:-1]]
    #lch_Y = [pair[1] if pair[0] in pf_y for pair in lower[:-1]]
    return lch_X, lch_Y, configs


def get_default_config(app):
    """Reads the data for the default configuration
    default_config: Configuration with max Accuracy (zero error)
    Any objective should be normalized to this configuration.

    """
    x0, y0 = read_file(data_addr+app+'-default.csv')

    return x0,y0

def normalized_data(z, z0, XorY):
    """ Normalize a vector of data to a baseline
    """
    #If not NSGA
    if XorY:
        z_div_by_def = z
    else:
        z_div_by_def = [a/float(z0[0]) for a in z]

    #If NSGA
    if  XorY:
        z_div_by_def = z0 + z
    else:
        z_div_by_def = [a/float(z0[0]) for a in z]
        z_div_by_def = [1.0] + z_div_by_def

    if XorY:
        z_normalized = [(a-min(z_div_by_def)) / (max(z_div_by_def)-min(z_div_by_def))*100.0 for a in z_div_by_def]
    else:
        z_normalized = [a*100 for a in z_div_by_def]

    return z_normalized

def intersection_with_threshold(x, y, threshold):
    temp_diff = float('inf')
    for idx in range(1, len(x)):
        if (x[idx]-threshold )> 0:
            break

    assert (idx<len(x)), "Did not find two closest points on the curve for this threshold "

    l_idx = idx - 1
    r_idx = idx

    slope = (y[l_idx] - y[r_idx]) / (x[l_idx] - x[r_idx])
    intersect = (threshold-x[l_idx]) *slope + y[l_idx]

    assert (intersect>0), " The intersection can not be a negative number  "+str(threshold)

    return intersect

def generate_bar_plot_data(app, ch1_x_norm, ch1_y_norm, ch2_x_norm, ch2_y_norm):
    data = collections.OrderedDict()
    for threshold in ["1", "5", "10"]:
        data["wp-"+threshold] = intersection_with_threshold(ch2_x_norm, ch2_y_norm, float(threshold))

    for threshold in ["1", "5", "10"]:
        data["cip-"+threshold] = intersection_with_threshold(ch1_x_norm, ch1_y_norm, float(threshold))


    #print(sorted(data.keys()))
    print(app, end = "\t")
    for key in data:
        print(100-data[key], end = "\t")
    print("")
    #print(data)
    return data

def generate_bar_plot(app, show_plot, config_output):
    #Read the default configuration
    x0_d, y0_d = get_default_config(app+"-PLI")
    x0_s, y0_s = get_default_config(app+"-PLC")

    # print("PLI " +str(x0_d) + ", "+str(y0_d))
    # print("PLC " +str(x0_s) + ", "+str(y0_s))
    # Reading the data
    x1, y1 = read_file(data_addr+app+'-PLI.csv')
    pf1_x, pf1_y, pf1_ind = pareto_frontier(x1,y1)
    ch1_x, ch1_y, ch1_configs = convex_hull(x1, y1, pf1_x, pf1_y, pf1_ind)

    x2, y2 = read_file(data_addr+app+'-PLC.csv')
    pf2_x, pf2_y, pf2_ind = pareto_frontier(x2,y2)
    ch2_x, ch2_y, ch2_configs = convex_hull(x2, y2, pf2_x, pf2_y, pf2_ind)

    # print(len(ch1_configs))
    # print(len(ch2_configs))


    #Expanding the data
    # 1. Add left most point (default config) to NSGA
    ch1_x = x0_d + ch1_x
    ch1_y = y0_d + ch1_y

    ch2_x = x0_s + ch2_x
    ch2_y = y0_s + ch2_y



    # 2. Make sure both have the same range
    if ch1_x[-1] == max(ch1_x + ch2_x):
        ch2_x += [ch1_x[-1]]
        ch2_y += [ch2_y[-1]]
    elif ch2_x[-1] == max(ch1_x + ch2_x):
        ch1_x += [ch2_x[-1]]
        ch1_y += [ch1_y[-1]]
    else:
        assert False, "The lower convex hull computation is wrong"

    #Normalization
    ch1_x_norm, ch1_y_norm = normalized_data(ch1_x, x0_d, True), normalized_data(ch1_y, y0_d, False)
    ch2_x_norm, ch2_y_norm = normalized_data(ch2_x, x0_s, True), normalized_data(ch2_y, y0_s, False)

    assert (len(ch1_x_norm)==len(ch1_y_norm)), "Length of normalized convex hull coords are not the same"

    assert (len(ch2_x_norm)==len(ch2_y_norm)), "Length of normalized convex hull coords are not the same"

    # plt.scatter(x1, y1, color='red')
    # plt.scatter(x2, y2, color='blue', marker='o', s=40)

    # print(ch1_x_norm)
    # print(ch2_x_norm)

    # plt.plot(ch2_x, ch2_y, color='blue', marker='o', markersize=10, label='WP')
    # plt.plot(ch1_x, ch1_y, color='red', marker='o', markersize=10, label='PF-CIP')

    plt.plot(ch2_x_norm, ch2_y_norm, color='blue', marker='o', markersize=10, label='PLC')
    plt.plot(ch1_x_norm, ch1_y_norm, color='red', marker='o', markersize=10, label='PLI')

    for i in range(len(ch1_x_norm)):
        print(str(ch1_x_norm[i])+","+str(ch1_y_norm[i]))

    print("--------------------------")

    plt.title(app)
    plt.legend(loc='upper right')
    plt.xlim(-1, 20)
    # plt.ylim(0, 100)

    if show_plot:
        plt.show()
    else:
        plt.savefig("fpMemoryBits-"+app+'-tradeoff.png')

    plt.close()

    bar_plot_data [app] = generate_bar_plot_data(app, ch1_x_norm, ch1_y_norm, ch2_x_norm, ch2_y_norm)

    if config_output:
        write_file(app, 'PLI', ch1_configs)
        write_file(app, 'PLC', ch2_configs)

def write_file(app, version, configs):
#Exports the configurations on the lower convex hull
    inp_filename = data_addr+app+'-'+version+'.csv'
    outp_filename = data_addr+'configs-'+app+'-'+version+'.txt'

    print("Len of lower convex hull of  "+version+ str(len(configs)))



    lines = []

    with open(inp_filename) as csv_file:
        csv_reader = csv.reader(csv_file, delimiter=',')
        for lineCounter, row in enumerate(csv_reader):
            if 'Accuracy' in row: #header
                x_ind = row.index('Accuracy')
                y_ind = row.index('fpEnergy')
            elif row[x_ind] != '1000':
                if lineCounter in configs:
                        #print(lineCounter)
                        line = ""
                        for e in range(y_ind+1):
                            line+=str(row[e])+"\t"
                        if line not in lines:
                            lines.append(line)

    #assert len(x)-len(lines)<2, "Lower Convex Hull length and number of conigurations exported do not match"

    f = open(outp_filename, 'w')
    for l in lines:
        f.write(l+"\n")
    f.close()


#__---------------____---------------____---------------____---------------__

#apps = ["Blackscholes", "Bodytrack", "Fluidanimate", "Ferret", "Heartwall", "Kmeans", "Particlefilter", "Radar"]
apps = ["TinyDNN"]
show_plot = True
config_output = False

bar_plot_data = dict()

data_addr = ""

for app in apps:
    generate_bar_plot(app, show_plot, config_output)


#plot_bar_plot()


==> src/scatterPlot.py <==
import numpy as np
import matplotlib.pyplot as plt
import csv

""""
We don't even need this file
"""


def read_file(filename):
    x = []
    y = []
    with open(filename) as csv_file:
        csv_reader = csv.reader(csv_file, delimiter=',')
        for row in csv_reader:
            #print(row)
            if 'Accuracy' in row: #header
                x_ind = row.index('Accuracy')
                y_ind = row.index('fpEnergy')
            elif row[x_ind] != '1000':
                x.append(float(row[x_ind]))
                y.append(float(row[y_ind]))

    #points = [[x[i], y[i]] for i in range(len(x))]
    return x, y

def pareto_frontier(Xs, Ys, maxX=False, maxY=False):
    """Pareto frontier selection process"""
    sorted_list = sorted([[Xs[i], Ys[i]] for i in range(len(Xs))], reverse=maxY)
    pareto_front = [sorted_list[0]]
    for pair in sorted_list[1:]:
        if maxY:
            if pair[1] >= pareto_front[-1][1]:
                pareto_front.append(pair)
        else:
            if pair[1] <= pareto_front[-1][1]:
                pareto_front.append(pair)

    pf_X = [pair[0] for pair in pareto_front]
    pf_Y = [pair[1] for pair in pareto_front]
    #return pareto_front
    return pf_X, pf_Y


def convex_hull(x, y):
    """Computes the convex hull of a set of 2D points.

    Input: an iterable sequence of (x, y) pairs representing the points.
    Output: a list of vertices of the convex hull in counter-clockwise order,
      starting from the vertex with the lexicographically smallest coordinates.

    Implements Andrew's monotone chain algorithm. O(n log n) complexity.
    """

    points = [(x[i], y[i]) for i in range(len(x))]
    # Sort the points lexicographically (tuples are compared lexicographically).
    # Remove duplicates to detect the case we have just one unique point.
    points = sorted(set(points))

    # Boring case: no points or a single point, possibly repeated multiple times.
    if len(points) <= 1:
        return points

    # 2D cross product of OA and OB vectors, i.e. z-component of their 3D cross product.
    # Returns a positive value, if OAB makes a counter-clockwise turn,
    # negative for clockwise turn, and zero if the points are collinear.
    def cross(o, a, b):
        return (a[0] - o[0]) * (b[1] - o[1]) - (a[1] - o[1]) * (b[0] - o[0])

    # Build lower hull
    lower = []
    for p in points:
        while len(lower) >= 2 and cross(lower[-2], lower[-1], p) <= 0:
            lower.pop()
        lower.append(p)

    # Build upper hull
    # upper = []
    # for p in reversed(points):
    #     while len(upper) >= 2 and cross(upper[-2], upper[-1], p) <= 0:
    #         upper.pop()
    #     upper.append(p)

    # Concatenation of the lower and upper hulls gives the convex hull.
    # Last point of each list is omitted because it is repeated at the beginning of the other list.

    lch_X = [pair[0] for pair in lower[:-1]]
    lch_Y = [pair[1] for pair in lower[:-1]]
    return lch_X, lch_Y


def get_default_config(app):
    """Reads the data for the default configuration
    default_config: Configuration with max Accuracy (zero error)
    Any objective should be normalized to this configuration.

    """
    x0, y0 = read_file('data/'+app+'-currentFunc-default.csv')

    return x0,y0

def normalized_data(z, z0, nsgaOrNot, XorY):
    """ Normalize a vector of data to a baseline
    """
    #If not NSGA
    if not nsgaOrNot and XorY:
        z_div_by_def = z

    if not nsgaOrNot and not XorY:
        z_div_by_def = [a/float(z0[0]) for a in z]

    #If NSGA
    if nsgaOrNot and XorY:
        z_div_by_def = z0 + z

    if nsgaOrNot and not XorY:
        z_div_by_def = [a/float(z0[0]) for a in z]
        z_div_by_def = [1.0] + z_div_by_def

    z_normalized = [(a-min(z_div_by_def)) / (max(z_div_by_def)-min(z_div_by_def))*100.0 for a in z_div_by_def]
    return z_normalized


def generate_plot(app, show_plot, csv_output):
    x0, y0 = get_default_config(app)

    #
    x1, y1 = read_file('data/'+app+'-currentFunc-nsga.csv')
    pf1_x, pf1_y = pareto_frontier(x1,y1)
    ch1_x, ch1_y = convex_hull(x1, y1)
    ch1_x_norm, ch1_y_norm = normalized_data(ch1_x, x0, True, True), normalized_data(ch1_y, y0,True, False)

    x2, y2 = read_file('data/'+app+'-singleFP.csv')
    pf2_x, pf2_y = pareto_frontier(x2,y2)
    ch2_x, ch2_y = convex_hull(x2, y2)
    ch2_x_norm, ch2_y_norm = normalized_data(ch2_x, x0, False, True), normalized_data(ch2_y, y0, False, False)

    assert (len(ch1_x_norm)==len(ch1_y_norm)), "Length of normalized convex hull coords are not the same"

    assert (len(ch2_x_norm)==len(ch2_y_norm)), "Length of normalized convex hull coords are not the same"

    plt.scatter(x1, y1, color='red')
    plt.scatter(x2, y2, color='blue', marker='o', s=40)

    # plt.plot(ch2_x_norm, ch2_y_norm, color='blue', marker='o', markersize=10, label='WP')
    # plt.plot(ch1_x_norm, ch1_y_norm, color='red', marker='o', markersize=10, label='PF-CIP')

    plt.title(app)
    plt.legend(loc='upper right')
    plt.xlim(0)
    plt.show()



app = "Blackscholes"
show_plot = True
csv_output = False

generate_plot(app, show_plot, csv_output)

